Pair potential with submillikelvin uncertainties and nonadiabatic treatment of the halo state of helium dimer

The pair potential for helium has been computed with accuracy improved by an order of magnitude relative to the best previous determination. For the well region, its uncertainties are now below 1 millikelvin. The main improvement is due to the use of explicitly correlated wave functions at the nonrelativistic Born-Oppenheimer (BO) level of theory. The diagonal BO and the relativistic corrections were obtained from large full configuration interaction calculations. The nonadiabatic perturbation theory was used to predict the properties of the halo state of helium dimer. Its binding energy and the average value of interatomic distance are found to be 138.9(5) neV and 47.13(8) {\AA}. The binding energy agrees with its first experimental determination of 151.9(13.3) neV [Zeller et al., PNAS 113, 14651 (2016)].

==> anc/S1_BO.txt <==
# distances in bohr
# energies in kelvin (1 hartree = 315775.13 K)
#
# R      V_ub           V_BO         sigma_BO
 1.00  286413.36      286412.68       0.57    
 1.17  204053.9       204051.7        1.8     
 1.33  147823.36      147822.51       0.72    
 1.50  104313.44      104313.29       0.12    
 1.67   73149.33       73149.03       0.25    
 1.83   52101.73       52101.59       0.11    
 2.00   36142.324      36142.292      0.027   
 2.17   24941.929      24941.867      0.053   
 2.33   17509.298      17509.265      0.028   
 2.50   11960.887      11960.875      0.010   
 2.67    8125.020       8125.004      0.014   
 2.83    5615.2324      5615.2219     0.0088  
 3.00    3767.7386      3767.7341     0.0038  
 3.17    2509.2869      2509.2814     0.0047  
 3.33    1698.2367      1698.2329     0.0033  
 3.50    1110.6587      1110.6568     0.0016  
 3.67     717.4947       717.4927     0.0017  
 3.83     468.9008       468.8989     0.0017  
 4.00     292.58303      292.58201    0.00086 
 4.17     177.52924      177.52815    0.00091 
 4.33     106.84221      106.84118    0.00086 
 4.50      58.40524       58.40468    0.00048 
 4.67      28.18126       28.18067    0.00050 
 4.83      10.64338       10.64270    0.00057 
 5.00      -0.47072       -0.47114    0.00036 
 5.10      -4.55160       -4.55199    0.00032 
 5.20      -7.34318       -7.34350    0.00027 
 5.30      -9.16446       -9.16471    0.00021 
 5.40     -10.26177      -10.26199    0.00019 
 5.50     -10.82507      -10.82537    0.00025 
 5.60     -11.00048      -11.00072    0.00020 
 5.73     -10.82806      -10.82827    0.00018 
 5.87     -10.32055      -10.32081    0.00022 
 6.00      -9.68060       -9.68079    0.00016 
 6.17      -8.73447       -8.73464    0.00014 
 6.33      -7.82261       -7.82283    0.00018 
 6.50      -6.89299       -6.89314    0.00013 
 6.67      -6.03610       -6.03622    0.00010 
 6.83      -5.30863       -5.30880    0.00014 
 7.00      -4.62248       -4.62260    0.00010 
 7.33      -3.52881       -3.52892    0.00009 
 7.67      -2.68068       -2.68084    0.00013 
 8.00      -2.06670       -2.06678    0.00007 
 8.33      -1.60639       -1.60647    0.00006 
 8.67      -1.25053       -1.25063    0.00008 
 9.00      -0.98964       -0.98971    0.00006 

10.00                     -0.51259    0.00007 
12.00                     -0.16592    0.00002 


==> anc/S2_postBO.txt <==
# distances in bohr
# energies in kelvin (1 hartree = 315775.13 K)
#
# R       V_AD          sigma_AD
 1.00   159.05           0.44        
 1.17    92.442          0.126       
 1.33    57.342          0.056       
 1.50    36.451          0.031       
 1.67    24.2606         0.0180      
 1.83    16.9900         0.0109      
 2.00    11.8177         0.0062      
 2.17     8.2756         0.0035      
 2.33     5.92230        0.00237     
 2.50     4.13823        0.00192     
 2.67     2.87520        0.00179     
 2.83     2.02655        0.00167     
 3.00     1.38470        0.00147     
 3.17     0.93555        0.00119     
 3.33     0.63902        0.00090     
 3.50     0.41964        0.00061     
 3.67     0.27019        0.00039     
 3.83     0.174410       0.000258    
 4.00     0.105847       0.000166    
 4.17     0.060893       0.000104    
 4.33     0.033308       0.000063    
 4.50     0.014577       0.000031    
 4.67     0.0031374      0.0000097   
 4.83    -0.0032403      0.0000027   
 5.00    -0.0069916      0.0000098   
 5.10    -0.0082157      0.0000118   
 5.20    -0.0089298      0.0000126   
 5.30    -0.0092650      0.0000126   
 5.40    -0.0093233      0.0000120   
 5.50    -0.0091832      0.0000110   
 5.60    -0.0089048      0.0000097   
 5.73    -0.0084102      0.0000079   
 5.87    -0.0077849      0.0000060   
 6.00    -0.0071702      0.0000043   
 6.17    -0.00637029     0.00000226  
 6.33    -0.00565543     0.00000071  
 6.50    -0.00495704     0.00000057  
 6.67    -0.00433015     0.00000148  
 6.83    -0.00380632     0.00000205  
 7.00    -0.00331678     0.00000238  
 7.33    -0.00254168     0.00000247  
 7.67    -0.00194163     0.00000216  
 8.00    -0.00150569     0.00000175  
 8.33    -0.00117710     0.00000136  
 8.67    -0.00092149     0.00000102  
 9.00    -0.00073282     0.00000077  
10.00    -0.00038406     0.00000032  
11.00    -0.000214418    0.000000153 
12.00    -0.000126150    0.000000088 
14.00    -0.000049457    0.000000035 
16.00    -0.0000220353   0.0000000153
18.00    -0.0000108163   0.0000000073
22.00    -0.0000032254   0.0000000020
26.00    -0.0000011797   0.0000000007
30.00    -0.0000004988   0.0000000002


# R       V_REL         sigma_REL
 1.00    -9.6766         0.0065      
 1.17    -9.3347         0.0032      
 1.33    -8.3486         0.0022      
 1.50    -6.8497         0.0026      
 1.67    -5.2931         0.0031      
 1.83    -3.9907         0.0032      
 2.00    -2.8609         0.0031      
 2.17    -1.99290        0.00278     
 2.33    -1.38353        0.00259     
 2.50    -0.91341        0.00260     
 2.67    -0.58354        0.00268     
 2.83    -0.36812        0.00242     
 3.00    -0.21247        0.00168     
 3.17    -0.11063        0.00092     
 3.33    -0.04910        0.00052     
 3.50    -0.00854        0.00031     
 3.67     0.015020       0.000211    
 3.83     0.027105       0.000209    
 4.00     0.033219       0.000213    
 4.17     0.035072       0.000156    
 4.33     0.034482       0.000099    
 4.50     0.032461       0.000061    
 4.67     0.029737       0.000040    
 4.83     0.0269492      0.0000300   
 5.00     0.0240122      0.0000245   
 5.10     0.0223596      0.0000223   
 5.20     0.0207854      0.0000205   
 5.30     0.0192995      0.0000191   
 5.40     0.0179068      0.0000177   
 5.50     0.0166086      0.0000164   
 5.60     0.0154035      0.0000151   
 5.73     0.0139708      0.0000136   
 5.87     0.0125870      0.0000120   
 6.00     0.0114376      0.0000107   
 6.17     0.0101117      0.0000092   
 6.33     0.0090259      0.0000080   
 6.50     0.0080215      0.0000069   
 6.67     0.0071499      0.0000059   
 6.83     0.0064337      0.0000051   
 7.00     0.0057676      0.0000044   
 7.33     0.0047037      0.0000032   
 7.67     0.00385370     0.00000229  
 8.00     0.00320651     0.00000164  
 8.33     0.00269120     0.00000117  
 8.67     0.00226535     0.00000082  
 9.00     0.00193056     0.00000060  
10.00     0.001235012    0.000000281 
11.00     0.000828200    0.000000158 
12.00     0.000576802    0.000000102 
14.00     0.000305518    0.000000051 
16.00     0.0001769330   0.0000000264
18.00     0.0001095520   0.0000000159
22.00     0.0000485958   0.0000000070
26.00     0.0000247661   0.0000000040
30.00     0.0000139212   0.0000000023


# R       V_QED     sigma_QED
 1.00     1.13007    0.00269 
 1.50     0.85432    0.00058 
 2.00     0.50922    0.00034 
 2.50     0.236025   0.000290
 3.00     0.093765   0.000219
 3.50     0.032241   0.000082
 4.00     0.008909   0.000049
 4.50     0.001086   0.000049
 5.00    -0.001058   0.000034
 5.30    -0.001349   0.000032
 5.60    -0.001351   0.000023
 6.00    -0.001196   0.000036
 6.50    -0.000953   0.000036
 7.00    -0.000742   0.000032
 8.00    -0.000463   0.000026
 9.00    -0.000316   0.000029
12.00    -0.000133   0.000026


# CG - Cowan-Griffin correction (sum of mass-velocity and one-electron Darwin)
# D1 - one-electron Darwin correction
# D2 - two-electron Darwin correction
# Br - Breit correction
#
# R         V_CG          sigma_CG            V_D1          sigma_D1            V_D2          sigma_D2            V_Br          sigma_Br
 1.00     -23.4162         0.0057            34.0869         0.0007             2.91492        0.00233           10.82460        0.00193     
 1.17     -20.76565        0.00260           29.6837         0.0018             2.48173        0.00115            8.94920        0.00141     
 1.33     -17.54639        0.00040           27.9853         0.0024             2.23153        0.00196            6.96625        0.00102     
 1.50     -13.94624        0.00158           25.5209         0.0040             1.96321        0.00191            5.13333        0.00089     
 1.67     -10.67753        0.00239           22.1923         0.0050             1.67395        0.00187            3.71050        0.00078     
 1.83      -8.10650        0.00267           18.7349         0.0057             1.40174        0.00169            2.71405        0.00071     
 2.00      -5.93694        0.00266           15.1589         0.0062             1.13252        0.00133            1.94357        0.00072     
 2.17      -4.28328        0.00250           11.9511         0.0066             0.89579        0.00096            1.39459        0.00075     
 2.33      -3.11482        0.00238            9.3727         0.0067             0.70668        0.00072            1.02461        0.00072     
 2.50      -2.19745        0.00245            7.1169         0.0066             0.54104        0.00057            0.74301        0.00066     
 2.67      -1.53514        0.00256            5.3220         0.0065             0.40851        0.00038            0.54310        0.00069     
 2.83      -1.08590        0.00228            3.9980         0.0063             0.309942       0.000175           0.40783        0.00079     
 3.00      -0.74485        0.00145            2.9139         0.0056             0.228410       0.000158           0.30397        0.00083     
 3.17      -0.50622        0.00059            2.0981         0.0042             0.166346       0.000096           0.22924        0.00070     
 3.33      -0.349014       0.000123           1.52364        0.00273            0.122153       0.000146           0.17776        0.00049     
 3.50      -0.232865       0.000107           1.07228        0.00144            0.087049       0.000187           0.137282       0.000222    
 3.67      -0.153624       0.000081           0.74551        0.00057            0.061338       0.000193           0.107307       0.000026    
 3.83      -0.102561       0.000084           0.523221       0.000238           0.043641       0.000159           0.086024       0.000107    
 4.00      -0.065594       0.000171           0.353984       0.000235           0.030001       0.000100           0.068812       0.000079    
 4.17      -0.040952       0.000144           0.235165       0.000289           0.020295       0.000052           0.0557291      0.0000280   
 4.33      -0.025525       0.000094           0.156709       0.000278           0.0137984      0.0000273          0.0462084      0.0000150   
 4.50      -0.014764       0.000056           0.098863       0.000224           0.0089419      0.0000147          0.0382835      0.0000182   
 4.67      -0.007911       0.000036           0.059756       0.000168           0.0056092      0.0000086          0.0320392      0.0000140   
 4.83      -0.0038363      0.0000270          0.035005       0.000131           0.0034657      0.0000084          0.0273198      0.0000101   
 5.00      -0.0011676      0.0000217          0.017626       0.000106           0.0019324      0.0000088          0.0232474      0.0000075   
 5.10      -0.0001481      0.0000193          0.010507       0.000097           0.0012924      0.0000089          0.0212153      0.0000066   
 5.20       0.0005786      0.0000174          0.005114       0.000089           0.0007996      0.0000090          0.0194073      0.0000061   
 5.30       0.0010820      0.0000158          0.001084       0.000082           0.0004239      0.0000089          0.0177936      0.0000058   
 5.40       0.0014165      0.0000143         -0.001874       0.000076           0.0001412      0.0000087          0.0163492      0.0000056   
 5.50       0.0016242      0.0000129         -0.003994       0.000070          -0.0000681      0.0000085          0.0150525      0.0000054   
 5.60       0.0017381      0.0000116         -0.005465       0.000065          -0.0002199      0.0000081          0.0138853      0.0000053   
 5.73       0.0017863      0.0000100         -0.006646       0.000058          -0.0003516      0.0000076          0.0125361      0.0000051   
 5.87       0.0017543      0.0000085         -0.007258       0.000051          -0.0004330      0.0000069          0.0112657      0.0000048   
 6.00       0.0016769      0.0000073         -0.007407       0.000045          -0.0004695      0.0000063          0.0102302      0.0000045   
 6.17       0.0015387      0.0000060         -0.007217       0.000039          -0.0004796      0.0000055          0.0090526      0.0000042   
 6.33       0.0013928      0.0000050         -0.006803       0.000033          -0.0004650      0.0000049          0.0080981      0.0000039   
 6.50       0.0012367      0.0000041         -0.0062386      0.0000279         -0.0004351      0.0000042          0.0072200      0.0000035   
 6.67       0.0010884      0.0000034         -0.0056282      0.0000234         -0.0003981      0.0000036          0.0064596      0.0000032   
 6.83       0.00096028     0.00000283        -0.0050568      0.0000197         -0.0003612      0.0000031          0.00583458     0.00000296  
 7.00       0.00083789     0.00000230        -0.0044802      0.0000162         -0.00032247     0.00000259         0.00525222     0.00000267  
 7.33       0.00064070     0.00000148        -0.0034981      0.0000108         -0.00025420     0.00000182         0.00431725     0.00000216  
 7.67       0.00048662     0.00000090        -0.0026920      0.0000068         -0.00019667     0.00000125         0.00356375     0.00000170  
 8.00       0.00037470     0.00000053        -0.0020884      0.0000041         -0.00015299     0.00000085         0.00298479     0.00000130  
 8.33       0.000290775    0.000000296       -0.00162733     0.00000241        -0.00011935     0.00000059         0.00251978     0.00000096  
 8.67       0.000225976    0.000000146       -0.00126714     0.00000134        -0.00009296     0.00000040         0.00213233     0.00000070  
 9.00       0.000178523    0.000000067       -0.00100167     0.00000073        -0.000073463    0.000000288        0.00182551     0.00000052  
10.00       0.000092039    0.000000039       -0.000515636    0.000000106       -0.000037750    0.000000122        0.001180723    0.000000250 
11.00       0.0000507769   0.0000000128      -0.0002838355   0.0000000116      -0.000020742    0.000000063        0.000798165    0.000000144 
12.00       0.0000296337   0.0000000231      -0.0001652490   0.0000000067      -0.000012059    0.000000036        0.000559227    0.000000093 
14.00       0.0000114875   0.0000000156      -0.0000638786   0.0000000038      -0.0000046526   0.0000000139       0.000298683    0.000000046 
16.00       0.0000050783   0.0000000027      -0.0000282203   0.0000000176      -0.0000020526   0.0000000055       0.0001739073   0.0000000257
18.00       0.0000024793   0.0000000017      -0.0000137657   0.0000000006      -0.0000010011   0.0000000025       0.0001080737   0.0000000156
22.00       0.0000007336   0.0000000014      -0.0000040741   0.0000000014      -0.0000002964   0.0000000009       0.0000481586   0.0000000068
26.00       0.0000002663   0.0000000018      -0.0000014827   0.0000000017      -0.0000001083   0.0000000005       0.0000246081   0.0000000035
30.00       0.0000001118   0.0000000012      -0.0000006247   0.0000000013      -0.0000000459   0.0000000006       0.0000138554   0.0000000019


==> anc/S3_NAPT.txt <==
# distances in bohr
# values in atomic units
#
# V_NA - diagonal correction
# Wr   - rotational  mass correction (perpendicular)
# Wv   - vibrational mass correction (parallel)
#
# R       mu2V_NA        mu2Wr          mu2Wv
 1.00    2.84315E+01   -6.73307E+00   -2.25446E+00
 1.17    1.14667E+01   -3.10599E+00   -6.86142E-01
 1.33    2.79546E+00   -1.69541E+00   -8.48775E-02
 1.50    9.13816E-01   -9.81059E-01    1.26591E-01
 1.67    2.75122E-01   -6.07128E-01    1.77669E-01
 1.83    1.49458E-01   -4.02565E-01    1.76282E-01
 2.00    9.02032E-02   -2.67758E-01    1.57994E-01
 2.17    6.68058E-02   -1.81634E-01    1.35315E-01
 2.33    5.07114E-02   -1.27546E-01    1.14275E-01
 2.50    3.77881E-02   -8.83032E-02    9.38810E-02
 2.67    2.71582E-02   -6.14293E-02    7.60461E-02
 2.83    1.91172E-02   -4.37524E-02    6.16620E-02
 3.00    1.24446E-02   -3.05279E-02    4.87950E-02
 3.17    7.46617E-03   -2.12873E-02    3.81845E-02
 3.33    4.07622E-03   -1.51398E-02    3.00157E-02
 3.50    1.59257E-03   -1.05169E-02    2.30023E-02
 3.67    1.67811E-06   -7.28446E-03    1.74420E-02
 3.83   -8.89388E-04   -5.13997E-03    1.33151E-02
 4.00   -1.38015E-03   -3.53590E-03    9.89551E-03
 4.17   -1.55702E-03   -2.42270E-03    7.28049E-03
 4.33   -1.54380E-03   -1.69064E-03    5.40482E-03
 4.50   -1.42156E-03   -1.14837E-03    3.90060E-03
 4.67   -1.24544E-03   -7.76123E-04    2.78682E-03
 4.83   -1.06401E-03   -5.34072E-04    2.01166E-03
 5.00   -8.78154E-04   -3.56882E-04    1.40777E-03
 5.10   -7.76192E-04   -2.80634E-04    1.13491E-03
 5.20   -6.82267E-04   -2.20088E-04    9.10929E-04
 5.30   -5.96570E-04   -1.72095E-04    7.27698E-04
 5.40   -5.19398E-04   -1.34123E-04    5.78311E-04
 5.50   -4.50583E-04   -1.04139E-04    4.56943E-04
 5.60   -3.89653E-04   -8.05110E-05    3.58694E-04
 5.73   -3.21540E-04   -5.71850E-05    2.58870E-04
 5.87   -2.60658E-04   -3.90994E-05    1.78994E-04
 6.00   -2.14001E-04   -2.70873E-05    1.24387E-04
 6.17   -1.65479E-04   -1.63000E-05    7.39606E-05
 6.33   -1.30009E-04   -9.68354E-06    4.21996E-05
 6.50   -1.01117E-04   -5.15868E-06    2.00368E-05
 6.67   -7.91638E-05   -2.34352E-06    6.07432E-06
 6.83   -6.33917E-05   -7.17646E-07   -1.99229E-06
 7.00   -5.04850E-05    3.04144E-07   -6.96420E-06
 7.33   -3.36685E-05    1.11643E-06   -1.04796E-05
 7.67   -2.31734E-05    1.20697E-06   -1.01247E-05
 8.00   -1.68264E-05    1.05185E-06   -8.52666E-06
 8.33   -1.26276E-05    8.46387E-07   -6.76027E-06
 8.67   -9.66841E-06    6.52173E-07   -5.16271E-06
 9.00   -7.60723E-06    4.99007E-07   -3.92156E-06
10.00   -4.01343E-06    2.21828E-07   -1.69602E-06
11.00   -2.28139E-06    1.05346E-07   -7.73769E-07
12.00   -1.37041E-06    5.44244E-08   -3.79624E-07
14.00   -5.39694E-07    1.82747E-08   -1.11349E-07
16.00   -2.41018E-07    7.90373E-09   -4.06234E-08
18.00   -1.16034E-07    4.15291E-09   -1.77447E-08


==> anc/S4_basis_sets.txt <==
SECTION IV

    a_i                  c_i
 1355000.            0.0000604139
  202700.            0.0001817997
   46105.            0.0004565393
   13050.            0.0010281522
    4254.5           0.0021458680
    1534.65          0.0042305013
     597.85          0.0079739606
     247.49          0.0144864184
     107.61          0.0254883906
      48.712         0.0434914998
      22.795         0.0716796449
      10.963         0.1125879310
       5.38975       0.1642400768
       2.692135      0.2147540124
       1.35722       0.2427275357
       0.6878165     0.2268715583
       0.3505275     0.1566336523
       0.1791735     0.0605828129
       0.0897635     0.0070117528

--------------------------------------------------------------------------------
SECTION V

          d3Z          d4Z           d5Z           d6Z          d7Z         d8Z

+1p     33.4171      62.2345      105.8004      162.6959     233.955     319.066

+2p    243.757      456.524       775.879      1188.731     1705.76     2321.67
        22.0023      41.3854       70.4895      108.1183     155.229     211.350

+3p   1425.3       2676.15       4543.21       6930.29      9921.0     13473.3
       129.44       243.297       413.287       630.658      903.02     1226.55
        17.4477      32.9216       56.0303       85.5833     122.583     166.527

+4p   7173.59     13468.99      22819.4       34629.1      49439.      66975.
       652.784     1226.112      2077.76       3153.48      4502.6      6100.0
        88.2970     166.0146      281.492       427.376      610.37      827.01
        15.01365     28.33059      48.1202       73.1311     104.456     141.528

+5p  32287.7      60509.9      102244.5      154249.      219640.     296650.
      2940.20      5511.05       9312.98      14050.6      20008.      27024.
       398.405      747.058      1262.727      1905.35      2713.5      3665.2
        67.8426     127.3233      215.3173      324.995      462.91      625.35
        13.53512     25.49869      43.19789      65.2877      92.985     125.615


==> anc/S5_potentials.f90 <==
module potentials
implicit none
integer,parameter :: prec = selected_real_kind(P=15)
real(prec),parameter :: ZERO = 0._prec

private
public V_BO,V_AD,V_REL,V_QED,V
public mu2V_NA,mu2Wr,mu2Wv,diff_mu2Wv
public sigma_BO,sigma_AD,sigma_REL,sigma_QED,sigma

!-------------------------------------------------------------------------------

integer,parameter :: M_BO = 3
integer,parameter :: I0_BO = -1, I1_BO = 2
integer,parameter :: N0_BO =  6, N1_BO = 16

real(prec),parameter :: a_BO(M_BO) = &
     (/&
     2.19076900924970_prec,&
     3.91558362097102_prec,&
     8.87314362466591_prec &
     /)
real(prec),parameter :: P_BO(I0_BO:I1_BO,M_BO) = reshape(source=&
     (/&
      2.69150966652494e1_prec,&
      1.74015968871153e1_prec,&
     -3.26566208189471e0_prec,&
      1.46700433938961e-1_prec,&
     -2.62457650950449e2_prec,&
      4.57300508401525e2_prec,&
      6.66624947516144e2_prec,&
     -1.01541164656195e2_prec,&
      2.39542554285199e2_prec,&
      6.73223355754347e2_prec,&
      8.62651807552327e2_prec,&
      7.86212667513655e2_prec &
     /),&
     shape=(/I1_BO-I0_BO+1,M_BO/))

real(prec),parameter :: zeta_BO = &
     4.45565354034820_prec
real(prec),parameter :: C_BO(N0_BO:N1_BO) = &
     (/&
       1.460977837725_prec,&
       ZERO,&
      14.11785737_prec,&
       ZERO,&
     183.691075_prec,&
     -76.72571_prec,&
       3.372e3_prec,&
   -3808.3254_prec,&
       8.534e4_prec,&
      -1.707e5_prec,&
       2.86e6_prec &
     /)

!-------------------------------------------------------------------------------

integer,parameter :: M_AD = 3
integer,parameter :: I0_AD = 0, I1_AD = 2
integer,parameter :: N0_AD = 6, N1_AD = 10

real(prec),parameter :: a_AD(M_AD) = &
     (/&
     2.75067513975782_prec,&
     5.36085266623527_prec,&
     7.13731208196370_prec &
     /)
real(prec),parameter :: P_AD(I0_AD:I1_AD,M_AD) = reshape(source=&
     (/&
      1.60034916931265e-2_prec,&
     -5.17915211148225e-3_prec,&
      3.20021447656502e-3_prec,&
     -5.02322894521138e-1_prec,&
     -5.28178298205425e-2_prec,&
      2.93999790052146e-1_prec,&
     -7.80222735840106e-2_prec,&
      1.83457620987126e0_prec,&
      9.46016993696249e-1_prec &
     /),&
     shape=(/I1_AD-I0_AD+1,M_AD/))

real(prec),parameter :: zeta_AD = &
     4.80971750762740_prec
real(prec),parameter :: C_AD(N0_AD:N1_AD) = &
     (/&
     1.1445e-3_prec,&
     ZERO,&
     6.519e-3_prec,&
     ZERO,&
     6.68e-2_prec &
     /)

!-------------------------------------------------------------------------------

integer,parameter :: M_REL = 3
integer,parameter :: I0_REL = 0, I1_REL = 2
integer,parameter :: N0_REL = 4, N1_REL = 8

real(prec),parameter :: a_REL(M_REL) = &
     (/&
     2.55442787544336_prec,&
     4.26822206589066_prec,&
     6.31801545306225_prec &
     /)
real(prec),parameter :: P_REL(I0_REL:I1_REL,M_REL) = reshape(source=&
     (/&
      1.16259940182396e-2_prec,&
     -7.00805799572921e-3_prec,&
      7.83673396684808e-4_prec,&
     -5.73711010584383e-1_prec,&
      3.97167157865319e-1_prec,&
     -1.10854901515699e-1_prec,&
      6.22980694403664e-1_prec,&
      4.87089036456869e-1_prec,&
      6.81223617553767e-1_prec &
     /),&
     shape=(/I1_REL-I0_REL+1,M_REL/))

real(prec),parameter :: zeta_REL = &
     5.00212547573053_prec
real(prec),parameter :: C_REL(N0_REL:N1_REL) = &
     (/&
     -3.5322e-5_prec,&
      ZERO,&
     -3.434e-4_prec,&
      ZERO,&
     -3.55798027534830e-3_prec &
     /)

!-------------------------------------------------------------------------------

integer,parameter :: M_QED = 2
integer,parameter :: I0_QED = 0, I1_QED = 2
integer,parameter :: N0_QED = 3, N1_QED = 6

real(prec),parameter :: a_QED(M_QED) = &
     (/&
     2.71385934118196_prec,&
     4.85539104988208_prec &
     /)
real(prec),parameter :: P_QED(I0_QED:I1_QED,M_QED) = reshape(source=&
     (/&
      1.34952154947189e-3_prec,&
     -1.02362538302740e-3_prec,&
      3.56862380020579e-4_prec,&
     -1.96866479382540e-4_prec,&
     -9.61841561868819e-4_prec,&
     -1.08014679908054e-3_prec &
     /),&
     shape=(/I1_QED-I0_QED+1,M_QED/))

real(prec),parameter :: zeta_QED = &
     5.43735514285525_prec
real(prec),parameter :: C_QED(N0_QED:N1_QED) = &
     (/&
     5.772353e-7_prec,&
     ZERO,&
     1.377841e-6_prec,&
     7.61187886972970e-5_prec &
     /)

!-------------------------------------------------------------------------------

integer,parameter :: M_NA = 3
integer,parameter :: I0_NA = 0, I1_NA = 2
integer,parameter :: N0_NA = 6, N1_NA = 8

real(prec),parameter :: a_NA(M_NA) = &
     (/&
     2.53831898631499_prec,&
     2.67481454650236_prec,&
     4.93815115302358_prec &
     /)
real(prec),parameter :: P_NA(I0_NA:I1_NA,M_NA) = reshape(source=&
     (/&
      1.47701736144261e2_prec,&
     -2.58061851134832e2_prec,&
     -1.11536126798668e2_prec,&
      3.46349558392539e2_prec,&
     -2.83069102118783e2_prec,&
      3.33770327404411e2_prec,&
      6.10470730307975e2_prec,&
     -8.69955973665686e1_prec,&
     -7.00699585484731e2_prec &
     /),&
     shape=(/I1_NA-I0_NA+1,M_NA/))

real(prec),parameter :: zeta_NA = &
     1.01792095068557_prec
real(prec),parameter :: C_NA(N0_NA:N1_NA) = &
     (/&
     3.68e0_prec,&
     ZERO,&
     1.11e2_prec &
     /)

!-------------------------------------------------------------------------------

integer,parameter :: M_Wr = 2
integer,parameter :: I0_Wr = 0, I1_Wr = 2
integer,parameter :: N0_Wr = 8, N1_Wr = 8
real(prec),parameter :: a_Wr(M_Wr) = &
     (/&
     2.54103162649609_prec,&
     4.88260628664777_prec &
     /)
real(prec),parameter :: P_Wr(I0_Wr:I1_Wr,M_Wr) = reshape(source=&
     (/&
      5.14574051998990e1_prec,&
     -3.77595327620630e1_prec,&
     -2.30240580489152e-6_prec,&
     -2.37370348095298e3_prec,&
      2.69532593707433e3_prec,&
     -1.37210463348773e3_prec &
     /),&
     shape=(/I1_Wr-I0_Wr+1,M_Wr/))

real(prec),parameter :: zeta_Wr = &
     3.37428444329544_prec
real(prec),parameter :: C_Wr(N0_Wr:N1_Wr) = &
     (/&
     -2.49e1_prec &
     /)

!-------------------------------------------------------------------------------

integer,parameter :: M_Wv = 2
integer,parameter :: I0_Wv = 0, I1_Wv = 3
integer,parameter :: N0_Wv = 8, N1_Wv = 8
real(prec),parameter :: a_Wv(M_Wv) = &
     (/&
     2.22718808355432_prec,&
     5.19023925799186_prec &
     /)
real(prec),parameter :: P_Wv(I0_Wv:I1_Wv,M_Wv) = reshape(source=&
     (/&
      8.01042582721457e1_prec,&
     -7.97402957505628e1_prec,&
      3.16348688660220e1_prec,&
     -2.80107566421106e0_prec,&
     -1.81464982364927e3_prec,&
      2.33555265113313e3_prec,&
     -1.91611678345999e3_prec,&
      5.32423263513008e2_prec &
     /),&
     shape=(/I1_Wv-I0_Wv+1,M_Wv/))

real(prec),parameter :: zeta_Wv = &
     3.18684428430590_prec
real(prec),parameter :: C_Wv(N0_Wv:N1_Wv) = &
     (/&
     1.49e2_prec &
     /)

!-------------------------------------------------------------------------------

! first  value - exponent
! second value - coefficient

integer,parameter :: nS_BO = 3
real(prec),parameter :: aS_BO(2,0:nS_BO) = reshape(source=&
     (/&
     0.80740_prec , 1.2195e-6_prec ,&
     1.2603_prec  , 2.6076e-5_prec ,&
     0.13365_prec ,-1.6989e-7_prec ,&
     0.057123_prec,-5.9399e-8_prec  &
     /),&
     shape=(/2,nS_BO+1/))

integer,parameter :: nS_AD = 3
real(prec),parameter :: aS_AD(2,0:nS_AD) = reshape(source=&
     (/&
     0.30940_prec , 7.5317e-12_prec,&
     1.8485_prec  , 5.8720e-6_prec ,&
     0.27382_prec , 4.8110e-8_prec ,&
     0.047007_prec, 1.0593e-10_prec &
     /),&
     shape=(/2,nS_AD+1/))

integer,parameter :: nS_REL = 4
real(prec),parameter :: aS_REL(2,0:nS_REL) = reshape(source=&
     (/&
     0.20535_prec , 3.0628e-12_prec,&
     1.6829_prec  , 2.3492e-7_prec ,&
     0.42205_prec ,-1.2725e-6_prec ,&
     0.39672_prec , 1.2107e-6_prec ,&
     0.064498_prec, 3.8763e-10_prec &
     /),&
     shape=(/2,nS_REL+1/))

integer,parameter :: nS_QED = 3
real(prec),parameter :: aS_QED(2,0:nS_QED) = reshape(source=&
     (/&
     0.80740_prec , 3.3214e-7_prec ,&
     0.50144_prec ,-1.0022e-7_prec ,&
     0.16251_prec ,-6.5718e-8_prec ,&
     0.062390_prec,-2.1856e-8_prec  &
     /),&
     shape=(/2,nS_QED+1/))

!-------------------------------------------------------------------------------

contains

function V_BO(R)
implicit none
real(prec) :: V_BO
real(prec),intent(in) :: R
V_BO = 0._prec
V_BO = V_BO + formShort(R,M_BO,I0_BO,I1_BO,a_BO,P_BO)
V_BO = V_BO + formLong(R,0,N0_BO,N1_BO,zeta_BO,C_BO)
end function V_BO

function V_AD(R)
implicit none
real(prec) :: V_AD
real(prec),intent(in) :: R
V_AD = 0._prec
V_AD = V_AD + formShort(R,M_AD,I0_AD,I1_AD,a_AD,P_AD)
V_AD = V_AD + formLong(R,0,N0_AD,N1_AD,zeta_AD,C_AD)
end function V_AD

function V_REL(R)
implicit none
real(prec) :: V_REL
real(prec),intent(in) :: R
V_REL = 0._prec
V_REL = V_REL + formShort(R,M_REL,I0_REL,I1_REL,a_REL,P_REL)
V_REL = V_REL + formLong(R,0,N0_REL,N1_REL,zeta_REL,C_REL)
end function V_REL

function V_QED(R)
implicit none
real(prec) :: V_QED
real(prec),intent(in) :: R
V_QED = 0._prec
V_QED = V_QED + formShort(R,M_QED,I0_QED,I1_QED,a_QED,P_QED)
V_QED = V_QED + formLong(R,0,N0_QED,N1_QED,zeta_QED,C_QED)
end function V_QED

function V(R,ret)
implicit none
real(prec) :: V
real(prec),intent(in) :: R
logical,intent(in),optional :: ret
logical :: do_ret
real(prec) :: elms(4)
do_ret = .false.
if(present(ret)) do_ret = ret
elms = 0._prec
elms(1) = elms(1) + formShort(R,M_BO,I0_BO,I1_BO,a_BO,P_BO)
elms(2) = elms(2) + formShort(R,M_AD,I0_AD,I1_AD,a_AD,P_AD)
elms(3) = elms(3) + formShort(R,M_REL,I0_REL,I1_REL,a_REL,P_REL)
elms(4) = elms(4) + formShort(R,M_QED,I0_QED,I1_QED,a_QED,P_QED)
if(do_ret) then
   elms(1) = elms(1) + formLong(R,1,N0_BO,N1_BO,zeta_BO,C_BO)
   elms(2) = elms(2) + formLong(R,0,N0_AD,N1_AD,zeta_AD,C_AD)
   elms(3) = elms(3) + formLong(R,2,N0_REL,N1_REL,zeta_REL,C_REL)
   elms(4) = elms(4) + formLong(R,2,N0_QED,N1_QED,zeta_QED,C_QED)
else
   elms(1) = elms(1) + formLong(R,0,N0_BO,N1_BO,zeta_BO,C_BO)
   elms(2) = elms(2) + formLong(R,0,N0_AD,N1_AD,zeta_AD,C_AD)
   elms(3) = elms(3) + formLong(R,0,N0_REL,N1_REL,zeta_REL,C_REL)
   elms(4) = elms(4) + formLong(R,0,N0_QED,N1_QED,zeta_QED,C_QED)
endif
V = sum(elms)
end function V

function mu2V_NA(R)
implicit none
real(prec) :: mu2V_NA
real(prec),intent(in) :: R
mu2V_NA = 0._prec
mu2V_NA = mu2V_NA + formShort(R,M_NA,I0_NA,I1_NA,a_NA,P_NA)
mu2V_NA = mu2V_NA + formLong(R,0,N0_NA,N1_NA,zeta_NA,C_NA)
end function mu2V_NA

function mu2Wr(R)
implicit none
real(prec) :: mu2Wr
real(prec),intent(in) :: R
mu2Wr = 0._prec
mu2Wr = mu2Wr + formShort(R,M_Wr,I0_Wr,I1_Wr,a_Wr,P_Wr)
mu2Wr = mu2Wr + formLong(R,0,N0_Wr,N1_Wr,zeta_Wr,C_Wr)
end function mu2Wr

function mu2Wv(R)
implicit none
real(prec) :: mu2Wv
real(prec),intent(in) :: R
mu2Wv = 0._prec
mu2Wv = mu2Wv + formShort(R,M_Wv,I0_Wv,I1_Wv,a_Wv,P_Wv)
mu2Wv = mu2Wv + formLong(R,0,N0_Wv,N1_Wv,zeta_Wv,C_Wv)
end function mu2Wv

function diff_mu2Wv(R)
implicit none
real(prec) :: diff_mu2Wv
real(prec),intent(in) :: R
diff_mu2Wv = 0._prec
diff_mu2Wv = diff_mu2Wv + diffShort(R,M_Wv,I0_Wv,I1_Wv,a_Wv,P_Wv)
diff_mu2Wv = diff_mu2Wv + diffLong(R,0,N0_Wv,N1_Wv,zeta_Wv,C_Wv)
end function diff_mu2Wv

function sigma_BO(R)
implicit none
real(prec) :: sigma_BO
real(prec),intent(in) :: R
sigma_BO = formSigma(R,nS_BO,aS_BO)
end function sigma_BO

function sigma_AD(R)
implicit none
real(prec) :: sigma_AD
real(prec),intent(in) :: R
sigma_AD = formSigma(R,nS_AD,aS_AD)
end function sigma_AD

function sigma_REL(R)
implicit none
real(prec) :: sigma_REL
real(prec),intent(in) :: R
sigma_REL = formSigma(R,nS_REL,aS_REL)
end function sigma_REL

function sigma_QED(R)
implicit none
real(prec) :: sigma_QED
real(prec),intent(in) :: R
sigma_QED = formSigma(R,nS_QED,aS_QED)
end function sigma_QED

function sigma(R)
implicit none
real(prec) :: sigma
real(prec),intent(in) :: R
real(prec) :: elms(4),maxelm
elms(1) = formSigma(R,nS_BO,aS_BO)
elms(2) = formSigma(R,nS_AD,aS_AD)
elms(3) = formSigma(R,nS_REL,aS_REL)
elms(4) = formSigma(R,nS_QED,aS_QED)
maxelm = maxval(elms)
sigma = sqrt(sum((elms*(1._prec/maxelm))**2))*maxelm
end function sigma

!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------

function formShort(R,M,I0,I1,a,P)
!short-range formula
!
! sum_{k=1}^{M} exp(-a(k) R) sum_{i=I0}^{I1} P(i,k) R^i
!
implicit none
real(prec) :: formShort
real(prec),intent(in) :: R
integer,intent(in) :: M,I0,I1
real(prec),intent(in) :: a(M)
real(prec),intent(in) :: P(I0:I1,M)
real(prec) :: term
integer :: i,k
formShort = 0._prec
do k=1,M
   term = P(I1,k)
   do i=I1-1,I0,-1
      term = term*R + P(i,k)
   enddo
   formShort = formShort + exp(-a(k)*R)*term
enddo
if(I0/=0) formShort = formShort*R**I0
end function formShort

function diffShort(R,M,I0,I1,a,P)
!derivative of the short-range formula
!
! sum_{k=1}^{M} exp(-a(k) R) sum_{i=I0}^{I1} P(i,k) (i/R - a(k)) R^i
!
implicit none
real(prec) :: diffShort
real(prec),intent(in) :: R
integer,intent(in) :: M,I0,I1
real(prec),intent(in) :: a(M)
real(prec),intent(in) :: P(I0:I1,M)
real(prec) :: iR,term
integer :: i,k
iR = 1._prec/R
diffShort = 0._prec
do k=1,M
   term = P(I1,k)*(I1*iR - a(k))
   do i=I1-1,I0,-1
      term = term*R + P(i,k)*(i*iR - a(k))
   enddo
   diffShort = diffShort + exp(-a(k)*R)*term
enddo
if(I0/=0) diffShort = diffShort*R**I0
end function diffShort

function formLong(R,ret_type,N0,N1,zeta,C)
!long-range formula
!
! - sum_{n=N0}^{N1} C(n) dampTT(n,zeta R)/R^n
!
! damping of the leading term
! ret_type = 0  ->   1     + shiftTT = dampTT (no retardation)
! ret_type = 1  ->   retar + shiftTT          (BO [C6] potential)
! ret_type = 2  ->   0     + shiftTT          (REL [C4] and QED [C3] potentials)
!
implicit none
real(prec) :: formLong
real(prec),intent(in) :: R
integer,intent(in) :: ret_type,N0,N1
real(prec),intent(in) :: zeta
real(prec),intent(in) :: C(N0:N1)
real(prec) :: iR,zetaR
integer :: n
iR = 1._prec/R
zetaR = zeta*R
if(N0<N1) then
   formLong = - C(N1)*dampTT(N1,zetaR)
   do n=N1-1,N0+1,-1
      if(C(n)/=ZERO) then
         formLong = formLong*iR - C(n)*dampTT(n,zetaR)
      else
         formLong = formLong*iR
      endif
   enddo
else
   formLong = 0._prec
endif
select case(ret_type)
case(0)
   formLong = formLong*iR - C(N0)*dampTT(N0,zetaR)
case(1)
   formLong = formLong*iR - C(N0)*(retar(R)+shftTT(N0,zetaR))
case(2)
   formLong = formLong*iR - C(N0)*shftTT(N0,zetaR)
end select
formLong = formLong*iR**N0
end function formLong

function diffLong(R,ret_type,N0,N1,zeta,C)
!derivative of the long-range formula
!
! + sum_{n=N0}^{N1} C(n) (n*dampTT(n,zeta R) - zeta R diffTT(n,zeta R))/R^(n+1)
!
implicit none
real(prec) :: diffLong
real(prec),intent(in) :: R
integer,intent(in) :: ret_type,N0,N1
real(prec),intent(in) :: zeta
real(prec),intent(in) :: C(N0:N1)
real(prec) :: iR,zetaR
integer :: n
if(ret_type/=0) then
   write(*,*) 'ERROR! diffLong called with non-zero ret_type'
   stop
endif
iR = 1._prec/R
zetaR = zeta*R
diffLong = C(N1)*(N1*dampTT(N1,zetaR) - zetaR*diffTT(N1,zetaR))
do n=N1-1,N0,-1
   if(C(n)/=ZERO) then
      diffLong = diffLong*iR + C(n)*(n*dampTT(n,zetaR) - zetaR*diffTT(n,zetaR))
   else
      diffLong = diffLong*iR
   endif
enddo
diffLong = diffLong*iR**(N0+1)
end function diffLong

function formSigma(R,n,aS)
!sigma formula
!
! exp(-a(0) R) s(0) + sum_{i=1}^{n} exp(-a(i) R^2) s(i)
!
implicit none
real(prec) :: formSigma
real(prec),intent(in) :: R
integer,intent(in) :: n
real(prec),intent(in) :: aS(2,0:n)
real(prec) :: R2
integer :: i
R2 = R*R
formSigma = exp(-aS(1,0)*R)*aS(2,0)
do i=1,n
   formSigma = formSigma + exp(-aS(1,i)*R2)*aS(2,i)
enddo
end function formSigma

!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------

function dampTT(n,x)
!Tang-Toennies damping function
!
! dampTT(n,x) = 1 - exp(-x) sum_{i=0}^{n} x^i/i!
!
!             = exp(-x) sum_{i=n+1}^{infty} x^i/i!
!
implicit none
real(prec) :: dampTT
integer,intent(in) :: n
real(prec),intent(in) :: x
real(prec),parameter :: dampTT_MINlimit = tiny(0._prec)
real(prec),parameter :: dampTT_MIDlimit(0:16) = (/&
     0.10536052_prec,&
     0.53181161_prec, 1.1020653_prec, 1.7447696_prec, 2.4325910_prec,&
     3.1518980_prec , 3.8947668_prec, 4.6561182_prec, 5.4324681_prec,&
     6.2213046_prec , 7.0207466_prec, 7.8293420_prec, 8.6459425_prec,&
     9.4696212_prec ,10.299617_prec ,11.135297_prec ,11.976127_prec  /)
real(prec),parameter :: dampTT_MAXlimit(0:16) = (/&
     35.350506_prec,&
     39.040395_prec, 42.189070_prec, 45.049320_prec, 47.719353_prec,&
     50.250606_prec, 52.674332_prec, 55.011322_prec, 57.276297_prec,&
     59.480153_prec, 61.631241_prec, 63.736139_prec, 65.800138_prec,&
     67.827579_prec, 69.822072_prec, 71.786664_prec, 73.723952_prec /)
real(prec) :: term,suma
integer :: i
if(x<dampTT_MINlimit) then
   dampTT = 0._prec
elseif(x<dampTT_MIDlimit(n)) then
   term = 1._prec
   do i=1,n
      term = term*x/i
   enddo
   suma = 0._prec
   do i=n+1,2*n+17
      term = term*x/i
      suma = suma + term
   enddo
   dampTT = exp(-x)*suma
elseif(x<dampTT_MAXlimit(n)) then
   term = 1._prec
   suma = 1._prec
   do i=1,n
      term = term*x/i
      suma = suma + term
   enddo
   dampTT = 1._prec - exp(-x)*suma
else
   dampTT = 1._prec
endif
end function dampTT

function shftTT(n,x)
!shifted Tang-Toennies damping function
!
! shftTT(n,x) = dampTT(n,x) - 1
!
!             = - exp(-x) sum_{i=0}^{n} x^i/i!
!
implicit none
real(prec) :: shftTT
integer,intent(in) :: n
real(prec),intent(in) :: x
real(prec),parameter :: shftTT_MAXlimit = 709.782712893384_prec
real(prec) :: term,suma
integer :: i
if(x<shftTT_MAXlimit) then
   term = 1._prec
   suma = 1._prec
   do i=1,n
      term = term*x/i
      suma = suma + term
   enddo
   shftTT = -exp(-x)*suma
else
   shftTT = 0._prec
endif
end function shftTT

function diffTT(n,x)
!derivative of the Tang-Toennies damping function
!
! diffTT(n,x) = exp(-x) x^n/n!
!
implicit none
real(prec) :: diffTT
integer,intent(in) :: n
real(prec),intent(in) :: x
real(prec),parameter :: diffTT_MAXlimit = 709.782712893384_prec
real(prec) :: term
integer :: i
if(x<diffTT_MAXlimit) then
   term = 1._prec
   do i=1,n
      term = term*x/i
   enddo
   diffTT = exp(-x)*term
else
   diffTT = 0._prec
endif
end function diffTT

function retar(R)
implicit none
real(prec) :: retar
real(prec),intent(in) :: R
real(prec),parameter :: A(5) = (/&
     6.169870091028090e-2_prec ,&
     8.281954197590046e-4_prec ,&
     2.936387935854446e-6_prec ,&
     4.020288241131003e-9_prec ,&
     2.948899823358023e-12_prec/)
real(prec),parameter :: B(6) = (/&
     6.169870091028090e-2_prec ,&
     8.523723778811090e-4_prec ,&
     4.032972820432622e-6_prec ,&
     9.969788378653687e-9_prec ,&
     1.224004819647673e-11_prec,&
     8.978131367598067e-15_prec/)
real(prec) :: num,den
num =         A(5)
num = num*R + A(4)
num = num*R + A(3)
num = num*R + A(2)
num = num*R + A(1)
num = num*R + 1._prec
den =         B(6)
den = den*R + B(5)
den = den*R + B(4)
den = den*R + B(3)
den = den*R + B(2)
den = den*R + B(1)
den = den*R + 1._prec
retar = num/den
end function retar

end module potentials

